Quasinormal modes of renormalization group improved Dymnikova regular black holes

We find accurate quasinormal frequencies of a quantum corrected black hole constructed in the renormalization group theory via the coordinate-independent iterative procedure, leading to the Dymnikova regular black hole. We show that while the fundamental mode is only slightly affected by the quantum correction, the overtones change at a much stronger rate. This outburst of overtones occurs because of the deformation of the geometry of the Schwarzschild black hole solely near the event horizon. For finding accurate values of overtones we developed a general procedure allowing one to use the Leaver method to metrics which, initially, are not expressed in terms of rational functions.

==> anc/DymnikovaMetricApproximation.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     78488,       1863]
NotebookOptionsPosition[     76014,       1780]
NotebookOutlinePosition[     76716,       1807]
CellTagsIndexPosition[     76588,       1801]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Implementation of the rational approximations for the mertic functions.\
\>", "Text",
 CellChangeTimes->{{3.8868013011624765`*^9, 3.886801316813244*^9}, {
  3.8868033818502865`*^9, 3.886803409071847*^9}},
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GetA", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}]}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", "\[Epsilon]"}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", "0", "]"}], "-", "\[Epsilon]"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "3"], " ", 
     RowBox[{"Fold", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", "#1"}]}], ")"}]}], "&"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "o"}], "}"}]}], "]"}], "//", "Reverse"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetB", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}]}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "2"], 
     RowBox[{"Fold", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", "#1"}]}], ")"}]}], "&"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"b", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "o"}], "}"}]}], "]"}], "//", "Reverse"}]}], 
      "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GetA", "::", "usage"}], "=", 
   "\"\<GetA[x,order] returns A[x].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetB", "::", "usage"}], "=", 
   "\"\<GetB[x,order] returns B[x].\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}], ",", "f_", ",", 
     RowBox[{"{", 
      RowBox[{"r_Symbol", ",", "r0_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"GetApproximatedLapse", "[", 
    RowBox[{"o", ",", "f", ",", "f", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}], ",", "fhorizon_", ",", 
     "fasymptotic_", ",", 
     RowBox[{"{", 
      RowBox[{"r_Symbol", ",", "r0_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"asympval", "=", 
       RowBox[{
        RowBox[{"Check", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"fasymptotic", "/.", 
             RowBox[{"r", "\[Rule]", 
              RowBox[{"r0", "/", "x$"}]}]}], "]"}], "/.", 
           RowBox[{"x$", "\[Rule]", "0"}]}], ",", "1"}], "]"}], "//", 
        "Quiet"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AEqs", "=", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x$"}], ")"}], 
                 RowBox[{"GetA", "[", 
                  RowBox[{
                   RowBox[{"1", "-", "x$"}], ",", "o"}], "]"}]}], "-", 
                FractionBox["fasymptotic", "asympval"]}], "/.", 
               RowBox[{"r", "\[Rule]", 
                RowBox[{"r0", " ", "/", "x$"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x$", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
            "x$"}], "]"}]}], ",", 
         RowBox[{"HEqs", "=", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"x$", " ", 
                 RowBox[{"GetA", "[", 
                  RowBox[{"x$", ",", "o"}], "]"}]}], "-", 
                FractionBox["fhorizon", "asympval"]}], "/.", 
               RowBox[{"r", "\[Rule]", 
                RowBox[{"r0", " ", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x$"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x$", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
            "x$"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "AEqs", "]"}], ">", "0"}], "&&", 
           RowBox[{"!", 
            RowBox[{"PossibleZeroQ", "[", 
             RowBox[{"AEqs", "//", "First"}], "]"}]}]}], ",", 
          RowBox[{"Message", "[", 
           RowBox[{"GetApproximatedLapse", "::", "indet"}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "AEqs", "]"}], "<", "3"}], ",", 
          RowBox[{"Message", "[", 
           RowBox[{"GetApproximatedLapse", "::", "nonorm"}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "HEqs", "]"}], ">", "0"}], "&&", 
           RowBox[{"!", 
            RowBox[{"PossibleZeroQ", "[", 
             RowBox[{"HEqs", "//", "First"}], "]"}]}]}], ",", 
          RowBox[{"Message", "[", 
           RowBox[{"GetApproximatedLapse", "::", "nohorizon"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"asympval", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["r0", "r"]}], ")"}], 
           RowBox[{"GetA", "[", 
            RowBox[{
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], ",", "o"}], "]"}]}], "/.", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"CoefficientsSln", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Rest", "[", "AEqs", "]"}], "\[Equal]", "0"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", 
                    RowBox[{"a", "[", "0", "]"}]}], "}"}]}], "]"}], "//", 
                "First"}], "//", "Simplify"}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Fold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"With", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"eq", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"HEqs", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"First", "[", "#2", "]"}], "+", "1"}], "]"}], 
                    "]"}], "/.", "#1"}], "//", "Simplify"}]}], "}"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"PossibleZeroQ", "[", "eq", "]"}], ",", "#1", ",", 
                   RowBox[{"Append", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"eq", "\[Equal]", "0"}], ",", "#2"}], "]"}], "//",
                     "First"}], "//", "First"}], "//", "Simplify"}]}], 
                    "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], "&"}], 
              ",", "CoefficientsSln", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"a", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "o"}], "}"}]}], "]"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], "//", "Simplify"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "::", "nohorizon"}], "=", 
   "\"\<The lapse function does not vanish at the horizon.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "::", "nonorm"}], "=", 
   "\"\<Unable to normalize the lapse function: the asymptotic value might \
not be 1.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "::", "indet"}], "=", 
   "\"\<Unable to deduce the asymptotic parameters of the lapse function: The \
asymptotic expansion of the function must be unambiguous.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedLapse", "::", "usage"}], "=", 
   "\"\<GetApproximatedLapse[order,function,asymptotic \
function,{coordinate,horizon}] approximates the lapse function between the \
horizon and infinity by a rational function of the given order which matches \
the given asymptotic up to the first post-Newtonian order.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedFunction", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}], ",", "f_", ",", 
     RowBox[{"{", 
      RowBox[{"r_Symbol", ",", "r0_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"GetApproximatedFunction", "[", 
    RowBox[{"o", ",", "f", ",", "f", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedFunction", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", "\[GreaterEqual]", "0"}]}], ",", "fhorizon_", ",", 
     "fasymptotic_", ",", 
     RowBox[{"{", 
      RowBox[{"r_Symbol", ",", "r0_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"asympval", "=", 
       RowBox[{
        RowBox[{"Check", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{"fasymptotic", "/.", 
             RowBox[{"r", "\[Rule]", 
              RowBox[{"r0", "/", "x$"}]}]}], "]"}], "/.", 
           RowBox[{"x$", "\[Rule]", "0"}]}], ",", "1"}], "]"}], "//", 
        "Quiet"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AEqs", "=", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"GetB", "[", 
                 RowBox[{
                  RowBox[{"1", "-", "x$"}], ",", "o"}], "]"}], "-", 
                FractionBox["fasymptotic", "asympval"]}], "/.", 
               RowBox[{"r", "\[Rule]", 
                RowBox[{"r0", " ", "/", "x$"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x$", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
            "x$"}], "]"}]}], ",", 
         RowBox[{"HEqs", "=", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"GetB", "[", 
                 RowBox[{"x$", ",", "o"}], "]"}], "-", 
                FractionBox["fhorizon", "asympval"]}], "/.", 
               RowBox[{"r", "\[Rule]", 
                RowBox[{"r0", " ", "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x$"}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x$", ",", "0", ",", 
                RowBox[{"o", "-", "1"}]}], "}"}]}], "]"}], ",", "x$"}], 
           "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "AEqs", "]"}], ">", "0"}], "&&", 
           RowBox[{"!", 
            RowBox[{"PossibleZeroQ", "[", 
             RowBox[{"AEqs", "//", "First"}], "]"}]}]}], ",", 
          RowBox[{"Message", "[", 
           RowBox[{"GetApproximatedFunction", "::", "nonorm"}], "]"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "AEqs", "]"}], "<", "2"}], ",", 
          RowBox[{"Message", "[", 
           RowBox[{"GetApproximatedFunction", "::", "indet"}], "]"}]}], "]"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"asympval", " ", 
           RowBox[{"GetB", "[", 
            RowBox[{
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], ",", "o"}], "]"}]}], "/.", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"CoefficientsSln", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Rest", "[", "AEqs", "]"}], "\[Equal]", "0"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b", "[", "0", "]"}], "}"}]}], "]"}], "//", 
                "First"}], "//", "Simplify"}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Fold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"With", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"eq", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"HEqs", "[", 
                    RowBox[{"[", 
                    RowBox[{"#2", "//", "First"}], "]"}], "]"}], "/.", "#1"}],
                     "//", "Simplify"}]}], "}"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"PossibleZeroQ", "[", "eq", "]"}], ",", "#1", ",", 
                   RowBox[{"Append", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"eq", "\[Equal]", "0"}], ",", "#2"}], "]"}], "//",
                     "First"}], "//", "First"}], "//", "Simplify"}]}], 
                    "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], "&"}], 
              ",", "CoefficientsSln", ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"b", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "o"}], "}"}]}], "]"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], "//", "Simplify"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedFunction", "::", "nonorm"}], "=", 
   "\"\<Unable to normalize the function: the asymptotic value might not be \
1.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedFunction", "::", "indet"}], "=", 
   "\"\<Unable to deduce the asymptotic parameters of the function: The \
asymptotic expansion of the function must be unambiguous.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximatedFunction", "::", "usage"}], "=", 
   "\"\<GetApproximatedFunction[order,function,asymptotic \
function,{coordinate,horizon}] approximates the function between the horizon \
and infinity by a rational function of the given order which matches the \
given asymptotic up to the first post-Newtonian order.\>\""}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.8867894559300146`*^9, 3.8867894798041596`*^9}, {
  3.886792249352699*^9, 3.886792268533557*^9}, {3.886799474462225*^9, 
  3.886799517148719*^9}}],

Cell["\<\
In order to obtain the rational approximation for the lapse function we use\
\>", "Text",
 CellChangeTimes->{{3.8868013011624765`*^9, 3.886801316813244*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GetApproximatedLapse"}]], "Input",
 CellChangeTimes->{
  3.8867978340090423`*^9, {3.886799319476847*^9, 3.886799324863389*^9}}],

Cell[BoxData[
 StyleBox["\<\"GetApproximatedLapse[order,function,asymptotic \
function,{coordinate,horizon}] approximates the lapse function between the \
horizon and infinity by a rational function of the given order which matches \
the given asymptotic up to the first post-Newtonian order.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.8868300936457396`*^9},
 CellTags->"Info3886833693-1810341"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"order", "=", "1"}], "}"}], ",", 
   RowBox[{"GetApproximatedLapse", "[", 
    RowBox[{"order", ",", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "M"}], "r"], 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["r", "3"], 
            RowBox[{" ", 
             RowBox[{"2", "M", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], ")"}]}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886801094718676*^9, 3.886801098850461*^9}, {
  3.886801131191288*^9, 3.8868011556712513`*^9}, {3.886801247567029*^9, 
  3.886801274333564*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetApproximatedLapse", "::", "\<\"indet\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Unable to deduce the \
asymptotic parameters of the lapse function: The asymptotic expansion of the \
function must be unambiguous.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/indet\\\", ButtonNote -> \
\\\"Global`GetApproximatedLapse::indet\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.886801257341002*^9, 3.886801275131508*^9}, 
   3.886830093880184*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetApproximatedLapse", "::", "\<\"nonorm\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Unable to normalize the \
lapse function: the asymptotic value might not be 1.\\\\\\\"\\\", \\\"MT\\\"]\
\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.886801257341002*^9, 3.886801275131508*^9}, 
   3.886830093880184*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetApproximatedLapse", "::", "\<\"nohorizon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The lapse function does not \
vanish at the horizon.\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.886801257341002*^9, 3.886801275131508*^9}, 
   3.886830093880184*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox["r0", "r"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"r0", " ", "\[Epsilon]"}], "r"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r0", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["r0", "3"], 
                RowBox[{"2", " ", "M", " ", 
                 SuperscriptBox["\[ScriptL]", "2"]}]]}]]}]}], ")"}], " ", 
          "M"}], "r0"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["r0", "3"], 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]]}]], " ", 
          SuperscriptBox["r0", "2"]}], 
         SuperscriptBox["\[ScriptL]", "2"]], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"a", "[", "0", "]"}]}], ")"}]}], 
     SuperscriptBox["r", "3"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], "+", 
        RowBox[{"a", "[", "0", "]"}]}], ")"}]}], 
     SuperscriptBox["r", "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8868012518470736`*^9, 3.886801275223836*^9}, 
   3.8868300940208497`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "The", " ", "asymptotic", " ", "parameters", " ", "cannot", " ", "be", " ",
     "determined", " ", "because", " ", "exponent", " ", "is", " ", "not", 
    " ", "regular", " ", "at", " ", 
    RowBox[{"infinity", ".", " ", "One"}], " ", "must", " ", "match", " ", 
    "the", " ", "lapse", " ", "function", " ", "with", " ", "1"}], "-", 
   FractionBox[
    RowBox[{"2", " ", "M"}], "r"]}], ":"}]], "Text",
 CellChangeTimes->{{3.88680137328238*^9, 3.886801426163679*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"order", "=", "2"}], "}"}], ",", 
   RowBox[{"GetApproximatedLapse", "[", 
    RowBox[{"order", ",", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "M"}], "r"], 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["r", "3"], 
            RowBox[{" ", 
             RowBox[{"2", "M", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], ")"}]}]}], 
     ",", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88680143784416*^9, 3.8868014722916155`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetApproximatedLapse", "::", "\<\"nohorizon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The lapse function does not \
vanish at the horizon.\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.8868014451047325`*^9, 3.8868014730793304`*^9}, 
   3.886830094099001*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox["r0", "r"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r0"}], "r"], "+", 
    FractionBox[
     RowBox[{"r0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r0"}], ")"}]}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["r0", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["r0", "3"], 
                RowBox[{"2", " ", "M", " ", 
                 SuperscriptBox["\[ScriptL]", "2"]}]]}]]}]}], ")"}], " ", 
          "M"}], "r0"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["r0", "3"], 
             RowBox[{"2", " ", "M", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]]}]], " ", 
          SuperscriptBox["r0", "2"]}], 
         SuperscriptBox["\[ScriptL]", "2"]]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", "r0"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["r0", "6"]}], "-", 
            RowBox[{"16", " ", "M", " ", 
             SuperscriptBox["r0", "3"], " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  SuperscriptBox["r0", "3"], 
                  RowBox[{"2", " ", "M", " ", 
                   SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["\[ScriptL]", "4"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               SuperscriptBox["r0", "3"], 
               RowBox[{"2", " ", "M", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "M", " ", "r0", 
             " ", 
             SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}]}], 
         RowBox[{"4", " ", "M", " ", "r", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["r0", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  SuperscriptBox["r0", "3"], 
                  RowBox[{"2", " ", "M", " ", 
                   SuperscriptBox["\[ScriptL]", "2"]}]]]}]}], ")"}], " ", "M",
              " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               SuperscriptBox["r0", "3"], 
               RowBox[{"2", " ", "M", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}]]], " ", "r0", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]]}], ")"}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.88680144626782*^9, 3.886801473342349*^9}, 
   3.886830094505375*^9}]
}, Open  ]],

Cell["\<\
This function provides the rational approximation once r0 is expressed in \
terms of M and \[ScriptL], which is a solution of a nonalgebraic equation.\
\>", "Text",
 CellChangeTimes->{{3.8868014845150523`*^9, 3.886801547612805*^9}, {
  3.8868016650378647`*^9, 3.8868016838179693`*^9}},
 FontSize->14],

Cell["\<\
If we measure all quantities in units of M, then we can use the following \
method for calculation of the horizon for given \[ScriptL].\
\>", "Text",
 CellChangeTimes->{{3.886801638988084*^9, 3.8868017114904375`*^9}, {
  3.8868017546851687`*^9, 3.886801760715892*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HorizonRadius", "[", 
    RowBox[{
     RowBox[{"\[ScriptL]_", "?", "NumericQ"}], ",", 
     RowBox[{"options", ":", 
      RowBox[{"OptionsPattern", "[", "FindRoot", "]"}]}]}], "]"}], ":=", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox["2", "r"], 
         RowBox[{"(", 
          RowBox[{"1", "-", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["r", "3"], 
              RowBox[{" ", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], ")"}]}]}], 
       "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "2"}], "}"}], ",", "options"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8868015927924857`*^9, 3.886801631239411*^9}, {
  3.886801724190908*^9, 3.8868017401931133`*^9}, {3.886801781534996*^9, 
  3.886801785833498*^9}, {3.886802142643463*^9, 3.8868021462383184`*^9}, {
  3.886802232066713*^9, 3.886802237240158*^9}, {3.8868022691643486`*^9, 
  3.886802271086336*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HorizonRadius", "[", 
      RowBox[{"l", ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], "//", 
     "Quiet"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "1.13792`50"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "14"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[ScriptL]\), \(cr\)]\)/M\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(r\), \(0\)]\)/M\>\""}], "}"}]}], "]"}]}]}],
    "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8868022769162207`*^9, 3.8868024431753387`*^9}, {
  3.8868026809582767`*^9, 3.8868026823028865`*^9}, {3.8868027304361577`*^9, 
  3.886802731171217*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw913k81c33AHCJSKSy9SDKUiKUSoqcSFGIKFGJQhSSNSpLkVAqka1NRYhE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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \\(cr\\)]\\)/M\"", 14, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)/M\"", 14, StripOnInput -> 
       False], TraditionalForm]},
   AxesOrigin->{0, 1.93},
   PlotRange->{{0, 1.13792}, {1.9295419129241302`, 2.}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.886802298632601*^9, 3.8868023459217477`*^9}, {
   3.8868023906383114`*^9, 3.8868024439255457`*^9}, 3.8868026852408257`*^9, 
   3.8868027327493515`*^9, 3.8868300954275293`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"The", " ", "value", " ", "of", " ", "\[Epsilon]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "M"}], "r0"], "-", "1"}]}], ","}]], "Text",
 CellChangeTimes->{{3.8868024609913907`*^9, 3.886802487051869*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", 
       RowBox[{"HorizonRadius", "[", 
        RowBox[{"l", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], "-", "1"}],
      "//", "Quiet"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0.7`50", ",", "1.13792`50"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "14"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[ScriptL]\), \(cr\)]\)/M\>\"", ",", 
         "\"\<\[Epsilon]\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8868025025367374`*^9, 3.8868026546963415`*^9}, {
  3.8868026891255074`*^9, 3.8868026903758893`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0nk4lAsbBvBpVSojkQrZVVI0Q6ROt5RI4SDJUZKyRRzlqJAlE2MiKqTk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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[ScriptL]\\), \\(cr\\)]\\)/M\"", 14, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"\[Epsilon]\"", 14, StripOnInput -> False], TraditionalForm]},
   AxesOrigin->{0.7000000000000001, 0},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{Automatic, Automatic}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.88680251800074*^9, 3.8868025290250416`*^9}, {
   3.886802559672176*^9, 3.8868026551335335`*^9}, 3.886802690922927*^9, 
   3.8868300956307144`*^9}]
}, Open  ]],

Cell["\<\
If B (x) is not rational, it can be similarly approximated using the function\
\>", "Text",
 CellChangeTimes->{{3.886802874535309*^9, 3.8868029270022974`*^9}, {
  3.886802975078233*^9, 3.8868029980842695`*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GetApproximatedFunction"}]], "Input",
 CellChangeTimes->{3.8868029240034847`*^9}],

Cell[BoxData[
 StyleBox["\<\"GetApproximatedFunction[order,function,asymptotic \
function,{coordinate,horizon}] approximates the function between the horizon \
and infinity by a rational function of the given order which matches the \
given asymptotic up to the first post-Newtonian order.\"\>", "MSG"]], "Print",\
 "PrintUsage",
 CellChangeTimes->{3.886830095724495*^9},
 CellTags->"Info3886833695-6321451"]
}, Open  ]],

Cell["Comparison of the approximate and accurate functions.", "Text",
 CellChangeTimes->{{3.886802874535309*^9, 3.8868029270022974`*^9}, {
  3.886802975078233*^9, 3.8868029980842695`*^9}, {3.886830169912867*^9, 
  3.886830182217496*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fe", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "M"}], "r"], 
     RowBox[{"(", 
      RowBox[{"1", "-", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["r", "3"], 
          RowBox[{" ", 
           RowBox[{"2", "M", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fa", "[", "r_", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"order", "=", "4"}], "}"}], ",", 
     RowBox[{"GetApproximatedLapse", "[", 
      RowBox[{"order", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"], 
         RowBox[{"(", 
          RowBox[{"1", "-", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["r", "3"], 
              RowBox[{" ", 
               RowBox[{"2", "M", " ", 
                SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], ")"}]}]}], 
       ",", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8868301237378397`*^9, 3.886830159575267*^9}, 
   3.8868302735629163`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetApproximatedLapse", "::", "\<\"nohorizon\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"The lapse function does not \
vanish at the horizon.\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.8868301944222975`*^9, 3.8868302812371483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "1"}], ",", 
       RowBox[{"\[ScriptL]", "=", "0.8"}], ",", 
       RowBox[{"r0", "=", 
        RowBox[{"HorizonRadius", "[", "\[ScriptL]", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fa", "[", "r", "]"}], "-", 
        RowBox[{"fe", "[", "r", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "r0", ",", 
         RowBox[{"5", "r0"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}], "//", 
   RowBox[{
    RowBox[{"Magnify", "[", 
     RowBox[{"#", ",", "2"}], "]"}], "&"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.886830200761628*^9, 3.886830260577812*^9}, {
   3.8868303563037057`*^9, 3.8868303573817015`*^9}, 3.886830393623393*^9, {
   3.886830431798676*^9, 3.886830432810425*^9}, {3.88683057382055*^9, 
   3.886830574164405*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl13k81F0XAPCxpAmV7EnZ1+zmV1rm3vFQJEooPJZUKqVFtigkhDJKkawl
e5JUKglJdkKSJYnseewhovGen/evme/n3Hvudu4dpI6eNzvOTqFQdrJRKOTn
9fC0pajxJQxfKR5KD3Y23r8SnzD/f3fLcNN527I3NLFRGKSjYq3pud2xP79w
LdvfsieEbvEz+HU7z7JLlgoy6XOTbtc6+ZbNdzSslJ7wx8H8h9CyaSZPWugM
jn1S/WLLzt4tPETv5dkxPiSx7Bsigr/pwYKKRSOyy7Zd58KJlDcKhU0oLfv4
v+zrUL0cu/W0Gml/jhsjYshVbVx+TnvZW45fkEXCW79NL+iQLunZuKCKCnB1
6RKdNGOHtyWB7A1fRXDoLedraEukI/YDKfYrDUk7fBsW1Ufp1hEqPCbL/Uc0
3xkho6O+f9aYkdbg4PM7gMZOn67itySd9P1iyCF0280yWth2efzm5kRbRPPR
dxQ7Qrp7U9nUEdQWpKm16QRpReHkf04gn/BNFGln0kOmLDNnJBnNUy/nQnrn
25cJLqjs/ly8kgdpvg+7uNyRU0b/KdVLpPu+sU9dRLy5TVs1ryz7O/2MD8rN
f7eCCCJNY3aV+COL99mfda6TzlbqfhCI5qpjH+68SZpq/Ks9GCU0BZ9nRJI+
07nR8wbCHW50/Zjl9fdEXr6JenodeAwTl9cb/tXrNgoeMWnfm0x6dy3nRCRS
ntmesT9j2dISGdGo/q+Ch3k26dMFfMmxyJVLSM/yGenSnIa+BCS8ln2dzSvS
GzOebktC9pLfso+WkB57JvZPKmJXqr50opy0guu/IekoXfOV4eka0rzf3/zJ
REbbU4TPNZAOf7Xv/mM0+k9E34Vm0jJ0DfccFLHX97lHO+mTWjve5SKaxWl/
7++ktwYmHH6OfI7ri18dAvuP/Nk9+xJJntMcDholvc8gdew1KvPclB86RZrn
yEmuAsQbOmcesbi8HwO0mGKUG9EvFcXGBvECNekbJcgitmn8HheYsvnGj/b3
KD4rO+wBHxkvLb2cW4bQi1jrFCEy/tTDWKcC9bwNVsgQI+MVqiWfK5HyR4cP
ObKkFd8eN6hF9V9Mbj9XItsTZj6SH5Hr9+2HX6mR7t66tKYBFYwLLhTpkFZu
XYj+hE7KxZarInCJw9V3lU1I0GZjRKIemPHHUICrGZ2rkJPz3UfmP9xqn92C
Niw+Gh8xJ/v3ytUKtqEqTbUCW2syLhGaG9aOZBK37N/pSOajG7xO+4YamwrW
Z58i8zGMduz5jvyouG/D+eX+CX8XulCbm4H3gjcZ/2w+XfkDMY2sUgpukflE
Z0oK+tE2/29nle+S8QDD2NoBNPDSQScujoyzahP6BhFD6tRH7zRyvFpdC/Vh
NPPb+7fOWzK/wd9QxXGUrMp6n1kCbvxa2kufQKbHApiiFWT/orrX/02grPob
UnONYJfz19gtppB9Wvze1wPkeAOTkpYziKdDQlhhBDxxd8xJehbl86V2R0+C
TTM+dE3OIn6fbA/PRTJfXYlx4hyqNCt6QPCzMygOe84/lltEGpSuXy/oYJdg
++gFNtxJHCuW0SPjLjFnrrLjG86DoZGG4JIrVLlVHLivZXyjmzlY8pq64iZO
HPOEYqh1imyvsNRlx4XZbKQTcqPApjkjXWo8eHHRenNZLNl+s+CZch48d/92
Qet9MKO4w8COF4/1UNpZmeDubqPWiNX46+kuIZMiMGVXsRUHH867lHDrZz9Y
0XpwRRQ/PhEnHCi9lYNBSZoXHuAWxTXt3Kej2sGNGW3Nn6TwYpPu5ZvfwUNO
VulLUlitzosZ2gueEDY4ryqNI4sHcnxGwVE/FXtDpbFtSukvRzZOBuVbZT2B
ZfDYmUu+hBLY563Mo0xZzE8ZjmjxAheeeJzgpID15yWTG33BsnWUm5EK2HPK
8kVNAHik0MOmWAF39JV/KWaCo7L0QgUUcWr1Q7GMJDCvYZNooSLeEmmderEK
LFkUE79CGVvLV78WFV3BoNCCtv3xVMFRxvfK/TaC5+TzUh6o4EbX45/7pMEW
2ff4q1Sw4Tu28VxVcHaEGRZVxVustsvv0QPnzhype6mK+W88jvI+B47wjvPt
V8P7cr2Tu9zAOqm/7bjV8fUWg9xd3uAk9jUUdXVMkemrXRcE5tPoCr2ojsfe
inNkxZLzwXPN7Bq4ZjT8wtcycLO+OW+YBuYStL3CqAGPPPgZFK+Bdbcrh6c3
gPsG2jofa+D84IpM169g242VGnUaOF1iqYt7AjwtsM2GRxMHHHDZt2MDF8wv
h7cqUBNvf2m2OeECuAqFH7LTwmUGzX/TPMHMlWLCp7SwydeDjU8vg72eXnnr
roUdlqw8PlwD2z6WzA/TwsF7Dr8bjiXzLbRdytfCTZ3O5ttKwQ4sMZ3V2tjW
ZVROrxI8sS3FXkQb97OfnzOuA1NTzM5IaeM5BddEhxaw/7+BdEIbb3L1GgwZ
BqfKFL+x0cbOXNcut/CvhHpgK1ZL1cbTMVz7ukXAVZ9Gm7K1sd/mUMlhcbDX
o5rDL7XxHdOw8r/yYMXhSe0KbZwfd3ut3A5w/lR11YA25lS/n+J2DFx47tpb
GRq++V7C09cJ3Jj2ZlaZhkUsHhqGnAULDiBxLRpW9k4djbsIdniVIc+gYdMP
WVtLw8Aa8z07bGg4wfJ1LV8eeO5v9JVwGlYXaYwLfgOeDowYjqTh0pahU4vF
ZPvxtSiOhgcPilGHqsHUQaUH6TSsZeGr/64LzNwRZlJMw+UC0QJEP5jx3Z1S
RsNWn3N6sobBsnGzCdU07GfW7R89Ax6pNIpspuFqU72iszxUBkVUZMzrJw3b
8tkye/nAhYOmPmM0PNbgbmMtDM7UtTn9i4YF96fP60uR7TeNcv2lYQeTVVvE
t4J3oqe71hJ4dk9DTs1RMCX99aw6ga+vGvJlOIEt+lTztAksXk0xeXUWTD1h
a7+VwLqGWv899AKHSh/zRgRm7r6r4H0TnCsb83EvgSW4cmbHIsHM1gPT+wj8
vLyi3DEW7N9XSjUjcKv+3DHTVLCsn+GCJYGl9WySFArA03v3cB8j8Et29/OJ
78A6hHzycQIbljKRQDnYdP9zRScCn9Ut/sZqAI+8OcB+lsAUttbH7l/I+YY/
PHiewHdKxi8NfwUvRq+PuUDgfCy1vqUfPDQ1P+xB4L1L24b2/gdWqUxcuEjg
78Vmr99PgA2/dC94E5gTBR18skDOZ3tBrS+B9+8cvB20bhWDUqc+/DiIwKLm
Sz3dwmB3znAimMA9p0RodHEw7fau3BACe94zaJmRBztuPuZ9g8CMnMMKZipg
lei/lWEE5i6/6JWjCfZxE6WGE/j+VIbYyZ1g/V4du1sEdlpV4vxBF9zX7Ooa
QWAtybZCCQOw4u+73rcJvLhlYrWPMThPqdD1DoErTKiH2w6ARVWW7CIJHOEo
mUuzBLcleu2IIvC/l3XYbtuCTVm6PHcJPJbplLLnJFhnSCkgGvbnnf902hmw
f8MlpXsEDmiJ2cXuCjY+4v8BbDyaG21/EUz1MTeNIbAwZ/VggQ+4u5O3Edwt
9kNHJADcLFv+TyyBszTnr7uFgFProzLB7obrOhqY4CqdKLY4AtMPK6mo3AFH
JXWYgLk8dX1D75H7JxMYDm5kWtf3JYCZRckl4LiUCxK6yWAHY7NBsGPBdZfE
DLAF8xFbPIHVPj18P58NnlhfshY8N/iG/9BzcOaFJ+vApaxPx56/Juc7HroS
zBQazltTBKZ8OjUJ+Q6psHM5l5LnqXmyASypJ2ZZWQkuXB3zEDxsrZUp8xHs
9Y+AEzjPxWj+ShNp5rg02C/kqNG3VnB2qF4TrNfw/qV4nU4ynifnCeZ/eWck
qgd85mz2GnBHbRZ9chAcNDkaD/uX2lN602QUzDhM2QQ+N/+169EUOOblfBTs
vw7fLw2uObBk8zgFzK7AE3D0Lzn/y3NH4Pzq6DKfi9m54b3Zq5QP5xttsUN2
AxXsWHGPA6wc4FzxmR8sqRR4CepjOiZQREMUXOalnA71U/w03om5EVyi51gJ
9WXWWcu9SxHsXtUzDPUoPt1r81CVbP/LdPQmgQe4F7P/apH2Te2H+r2ko7L/
FR1sqmuSD/Wtv18/iV8PnD9Xcwfqf80J28lzhuBs7ivHrhM4OZIZqWAO9h9r
H4T7Uz020hrjBM77c9XvKtTThfzRmLNgi5BFOX84z+lAjlhXsFWrd7kfgRUX
xNRjfcDGXgUjlwkcunJPcGwEuPs/Vifcb0PJNFpcPriPmW4F74VDiotRXBE4
JsAm5ASBveR3OsSVgpPolKeOBM5U+RwWV0eO9++Bnw4Epm5j643rBtexxfBY
E7jygN3teCoP3F+nZH5DeC+aFTPiV4ODjD607IL303K6MJ4fnL0qO0qPwPL2
YUPx4mDRU1QWvI/Bp9/gBA3wnMf+UILAuwOFxhKswDTLsWtSBC7P+2h0PxOc
mW7jNUPDA44adtw54G/l6SZTNEwVijzv+QJcmGCzcZyGjTysovYVg7126GQP
0XA90dvJ+gzmfKtxvYOG217NuRxeAvNGuOwtoeGRfJl7kod4GRRxxDAIpmH+
Iu/eZI7VcD65vDe4aPhq+62C51RwauhAIjsNT8yk3S5dDdZR0nvK0sYNak24
RwS8szGpZlYbM5OUE6RUwBrOT/vg95UrqMMiyQKcRGXLht/fP0b0isQ0sP+Q
XV6QNv7RRnkUY7AGHP9hYkELXyy1G1O7thbmU+rN26+J1X6XqvSc44P7fWSv
6gsN3BNd5pW2dh14tZCJjjp+1/rYcqgI3C2yIX9GBV9Z8vVccOKHvz+os5xd
ypjyrGhzCFUA6vdXcTGvEs7i6HW78xIsaXx9fosCFur2MBO2FIR4jUfEQzmc
aTf2YT2XEOT78ukZryyWKD3gMfoM7JLjN/5AGh/KlS7aZiYM9Rxn0H5CCr/C
7fdWUESg/yKzSk0St1r9pRolg7sdOJV3b8IdVrwF9rqiMF+5DbNHxDH1D4U1
NQouEd9g7yeGZ2WPtS3dXA/7kzXZ8V0U805m7WLSxeC+2yutZohgrtTOqaEh
MGXF0/BqIfy+23dLcegG6N/t2x0siFOLOVYLbBEn/5/pOq0ngA3lf3t3t4qT
9//RZhV+3OD+Rd7PcyP4wbdO1XX4imPsiXjpTbB+SlibKh+e6KzZqfkB7H+l
XTtpDb4+9yNt9wUJGJ/jSdQPXnxh3wuz4VWS0H+Yd9yOB/MJOrvGWoP9L8yo
LKzCell3bai5pBfajkRRseWK37deUKSgv3jDgs1KvKRRG77JCkx5Nz8hwYXX
N0Y9nnwC9r//7B6LEwvQ7gqysUgzdvezceKHTlSDRgtpaH90+xY2Dsx39HlZ
Rxq45OVYnCQ7nqg/cHT/DOl6D/cDbPg4r2N1wF4Z8H/OdD8KLljz5PJUPNi/
vb/z+hIy0y1Is04kzZSLCVxCP90qG0ruk05cZeG7hETbf8jcegimvC1sdFlC
F1OE6zZnkJYr6bRcQjQdf/Hjz0lbVeySX0I5R8yLWqvI/unqRmUstDvKYRDV
kH42t7WYhTorzq5LryUdeVAhn4V4VUKPu9eTbqjizmYh59nC1euayXxSIX2R
LKQYJm9v1EXGlX/1HGOhkiLt0GfdZPxM0U87FrKcYDwX7SHjIQJTliwUfNCG
a7CPjB88stKYhfolInICh0mHeujTWMjHLLFt+D/SXyMs1VhI8FoWu9koaTHa
GUUW0h8uOyQ5QeZz44sTZ6Fv4k3+IZNkPMrwhTALue3vyhqbWl4PVz0fC3EH
jDQfnCa932iYm4WS8+ZZhTNk+2l+6goW+h8FVtWJ
      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->{2., 0},
   PlotRange->{{1.9959915425938806`, 9.979957712969403}, {0., 
    0.0003296774061199992}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.886830238834543*^9, 3.8868302654606533`*^9}, 
   3.8868303173707576`*^9, {3.88683038758895*^9, 3.8868304054112825`*^9}, 
   3.8868304447564588`*^9, 3.886830610962885*^9}]
}, Open  ]],

Cell["\<\
When the value of \[ScriptL] approaches to its extreme value, the \
approximation of the same order is worse.\
\>", "Text",
 CellChangeTimes->{{3.886802874535309*^9, 3.8868029270022974`*^9}, {
  3.886802975078233*^9, 3.8868029980842695`*^9}, {3.886830169912867*^9, 
  3.886830182217496*^9}, {3.8868304183606415`*^9, 3.8868304194547024`*^9}, {
  3.8868304561972017`*^9, 3.8868305532395406`*^9}, {3.8868306243957767`*^9, 
  3.8868306251772413`*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "=", "1"}], ",", 
      RowBox[{"\[ScriptL]", "=", "1.1"}], ",", 
      RowBox[{"r0", "=", 
       RowBox[{"HorizonRadius", "[", "\[ScriptL]", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"fa", "[", "r", "]"}], "-", 
       RowBox[{"fe", "[", "r", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "r0", ",", 
        RowBox[{"5", "r0"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}],
   "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8868304493836184`*^9, 3.8868304496336737`*^9}, {
  3.886830577559702*^9, 3.8868305836715937`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwl13k8FW8bBvCTLXuylTVJSSFK2c8zpTiEUELZ1+xzLGXNkUhSJNkLhWxJ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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->{2., 0},
   PlotRange->{{1.8599198411878397`, 
    9.299599205939199}, {-8.278233025668658*^-7, 0.004186958875182778}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{
  3.8868304953208466`*^9, {3.8868305798104067`*^9, 3.8868305996173825`*^9}}]
}, Open  ]],

Cell["\<\
In order to have a good approximation one should use the approximation of \
higher order.\
\>", "Text",
 CellChangeTimes->{{3.886802874535309*^9, 3.8868029270022974`*^9}, {
  3.886802975078233*^9, 3.8868029980842695`*^9}, {3.886830169912867*^9, 
  3.886830182217496*^9}, {3.8868304183606415`*^9, 3.8868304194547024`*^9}, {
  3.8868304561972017`*^9, 3.8868305532395406`*^9}, {3.8868306243957767`*^9, 
  3.886830667134255*^9}, {3.886831088314546*^9, 3.8868310914041634`*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"order", "=", "12"}], ",", 
      RowBox[{"M", "=", "1"}], ",", 
      RowBox[{"\[ScriptL]", "=", "1.1"}], ",", 
      RowBox[{"r0", "=", 
       RowBox[{"HorizonRadius", "[", "\[ScriptL]", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"fer", "=", 
         RowBox[{"1", "-", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"], 
           RowBox[{"(", 
            RowBox[{"1", "-", " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"-", 
               FractionBox[
                SuperscriptBox["r", "3"], 
                RowBox[{" ", 
                 RowBox[{"2", "M", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], 
            ")"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"far", "=", 
         RowBox[{"GetApproximatedLapse", "[", 
          RowBox[{"order", ",", 
           RowBox[{"1", "-", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "M"}], "r"], 
             RowBox[{"(", 
              RowBox[{"1", "-", " ", 
               RowBox[{"Exp", "[", 
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox["r", "3"], 
                  RowBox[{" ", 
                   RowBox[{"2", "M", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}]]}], "]"}]}], 
              ")"}]}]}], ",", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "r"]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"far", "-", "fer"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "r0", ",", 
          RowBox[{"5", "r0"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "2"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8868307020033445`*^9, 3.886830743865157*^9}, {
  3.8868307764846897`*^9, 3.8868309265224457`*^9}, {3.886831000112302*^9, 
  3.8868310206965823`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw113k8lE8YAPDNkSNFSDlydZArcrPvzLK7CElSucpVIpQcJSmSon5IkihJ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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesOrigin->{2., 0},
   PlotRange->{{1.8599198411878397`, 
    9.299599205939199}, {-7.166576360129184*^-17, 0.0006509442428134227}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]}],
  StripOnInput->False,
  Magnification->2 Inherited]], "Output",
 CellChangeTimes->{{3.8868309061303005`*^9, 3.886830919784331*^9}, 
   3.886830970753193*^9, {3.8868310019724703`*^9, 3.886831022634673*^9}}]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1285, 803},
WindowMargins->{{26, Automatic}, {Automatic, 19}},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3886833693-1810341"->{
  Cell[17588, 478, 414, 7, 58, "Print",
   CellTags->"Info3886833693-1810341"]},
 "Info3886833695-6321451"->{
  Cell[43338, 1112, 408, 7, 58, "Print",
   CellTags->"Info3886833695-6321451"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3886833693-1810341", 76373, 1792},
 {"Info3886833695-6321451", 76483, 1795}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 229, 5, 30, "Text"],
Cell[777, 27, 16442, 436, 858, "Code",
 InitializationCell->False],
Cell[17222, 465, 182, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[17429, 473, 156, 3, 31, "Input"],
Cell[17588, 478, 414, 7, 58, "Print",
 CellTags->"Info3886833693-1810341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18039, 490, 850, 25, 54, "Input"],
Cell[18892, 517, 634, 11, 21, "Message"],
Cell[19529, 530, 372, 8, 21, "Message"],
Cell[19904, 540, 347, 7, 21, "Message"],
Cell[20254, 549, 1637, 49, 224, "Output"]
}, Open  ]],
Cell[21906, 601, 536, 12, 47, "Text"],
Cell[CellGroupData[{
Cell[22467, 617, 840, 26, 54, "Input"],
Cell[23310, 645, 351, 7, 21, "Message"],
Cell[23664, 654, 3933, 109, 228, "Output"]
}, Open  ]],
Cell[27612, 766, 310, 6, 30, "Text"],
Cell[27925, 774, 293, 6, 30, "Text"],
Cell[28221, 782, 1175, 32, 54, "Input"],
Cell[CellGroupData[{
Cell[29421, 818, 960, 27, 31, "Input"],
Cell[30384, 847, 7790, 139, 457, "Output"]
}, Open  ]],
Cell[38189, 989, 263, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[38477, 1000, 994, 28, 52, "Input"],
Cell[39474, 1030, 3476, 66, 455, "Output"]
}, Open  ]],
Cell[42965, 1099, 235, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[43225, 1108, 110, 2, 31, "Input"],
Cell[43338, 1112, 408, 7, 58, "Print",
 CellTags->"Info3886833695-6321451"]
}, Open  ]],
Cell[43761, 1122, 252, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[44038, 1130, 1472, 47, 100, "Input"],
Cell[45513, 1179, 323, 6, 21, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45873, 1190, 993, 28, 92, "Input"],
Cell[46869, 1220, 6554, 115, 445, "Output"]
}, Open  ]],
Cell[53438, 1338, 472, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[53935, 1351, 812, 24, 72, "Input"],
Cell[54750, 1377, 8226, 143, 465, "Output"]
}, Open  ]],
Cell[62991, 1523, 498, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[63514, 1536, 2346, 66, 204, "Input"],
Cell[65863, 1604, 10135, 173, 458, "Output"]
}, Open  ]]
}
]
*)


